A Hot Saturn Orbiting An Oscillating Late Subgiant Discovered by TESS

We present the discovery of TOI-197.01, the first transiting planet identified by the Transiting Exoplanet Survey Satellite (TESS) for which asteroseismology of the host star is possible. TOI-197 (HIP116158) is a bright (V=8.2 mag), spectroscopically classified subgiant which oscillates with an average frequency of about 430 muHz and displays a clear signature of mixed modes. The oscillation amplitude confirms that the redder TESS bandpass compared to Kepler has a small effect on the oscillations, supporting the expected yield of thousands of solar-like oscillators with TESS 2-minute cadence observations. Asteroseismic modeling yields a robust determination of the host star radius (2.943+/-0.064 Rsun), mass (1.212 +/- 0.074 Msun) and age (4.9+/-1.1 Gyr), and demonstrates that it has just started ascending the red-giant branch. Combining asteroseismology with transit modeling and radial-velocity observations, we show that the planet is a "hot Saturn" (9.17+/-0.33 Rearth) with an orbital period of ~14.3 days, irradiance of 343+/-24 Fearth, moderate mass (60.5 +/- 5.7 Mearth) and density (0.431+/-0.062 gcc). The properties of TOI-197.01 show that the host-star metallicity - planet mass correlation found in sub-Saturns (4-8 Rearth) does not extend to larger radii, indicating that planets in the transition between sub-Saturns and Jupiters follow a relatively narrow range of densities. With a density measured to ~15%, TOI-197.01 is one of the best characterized Saturn-sized planets to date, augmenting the small number of known transiting planets around evolved stars and demonstrating the power of TESS to characterize exoplanets and their host stars using asteroseismology.

==> anc/toi197-rvs.txt <==
time mnvel errvel tel
2458426.5036553782 6.380370370367018 11.27 SONG
2458427.57523 -12.66714285713988 3.0 FEROS
2458428.58165 -16.967142857140516 3.0 FEROS
2458429.3303816663 -0.8996296296318178 8.6 SONG
2458430.3194420445 -10.309629629631672 9.82 SONG
2458430.62303 -27.86714285713998 3.0 FEROS
2458430.62711 -27.767142857140215 3.0 FEROS
2458430.63119 -31.967142857141084 3.0 FEROS
2458431.3285875223 -5.189629629632691 10.35 SONG
2458432.3200663864 -12.379629629631381 7.67 SONG
2458433.338667363 -2.649629629631818 7.97 SONG
2458435.6008 -2.1671428571394813 5.4 CORALIE
2458435.61088 4.732857142858649 5.1000000000000005 CORALIE
2458436.6485 2.432857142860456 4.3 CORALIE
2458436.68359 -0.9671428571387253 4.1000000000000005 CORALIE
2458436.764789 18.005 0.92 HIRES
2458437.62411 6.332857142858472 3.5 CORALIE
2458437.63415 17.63285714286056 3.6 CORALIE
2458438.53334 7.032857142860394 3.5 CORALIE
2458438.5388 14.13285714286161 3.5 CORALIE
2458439.53177 -3.567142857139771 4.3 CORALIE
2458439.53716 9.63285714286144 4.3 CORALIE
2458440.53237 1.632857142858768 3.5 CORALIE
2458440.53786 2.0328571428613884 3.6 CORALIE
2458441.53246 1.332857142859467 3.4 CORALIE
2458441.54164 1.532857142859001 3.4 CORALIE
2458442.391913668 -12.659629629630217 10.39 SONG
2458442.53297 -4.067142857138606 3.7 CORALIE
2458442.53879 -6.367142857140351 3.7 CORALIE
2458443.3403919507 -9.859629629630945 8.31 SONG
2458443.53534 -14.66714285713877 3.6 CORALIE
2458443.54121 -3.0671428571409365 3.8 CORALIE
2458443.714865 -6.815 0.78 HIRES
2458443.825283 -4.375 0.72 HIRES
2458443.872292 -2.1450000000000005 0.8 HIRES
2458445.5176 -36.26714285714172 3.2 FEROS
2458446.51312 -32.86714285713899 3.4 FEROS
2458447.51589 -20.367142857139697 3.0 FEROS
2458448.3029621835 0.37037037036861875 7.03 SONG
2458448.51666 -29.26714285714027 3.1 FEROS
2458449.3728145044 2.340370370369783 7.0 SONG
2458449.5172 -18.767142857139874 3.2 FEROS
2458449.52199 -21.567142857140453 3.2 FEROS
2458449.52927 -14.467142857139237 3.2 FEROS
2458449.53291 -31.967142857141084 3.3 FEROS
2458449.5385 -25.567142857138236 3.3 FEROS
2458449.54213 -17.067142857140283 3.1 FEROS
2458450.321031625 12.80037037036891 7.1 SONG
2458450.57772 -4.567142857140993 3.0 FEROS
2458450.58384 -1.5671428571408796 3.0 FEROS
2458450.58792 -6.667142857139652 3.2 FEROS
2458450.592 -5.467142857138896 3.0 FEROS
2458450.59609 -10.067142857138833 3.0 FEROS
2458451.325351843 4.160370370369492 6.45 SONG
2458451.52765 -0.2671428571403567 3.2 FEROS
2458451.53173 -2.0671428571397144 3.6 FEROS
2458451.53581 2.732857142859757 3.4 FEROS
2458451.54065 -7.46714285714134 3.0 FEROS
2458451.54394 -6.367142857140351 3.0 FEROS
2458452.320636165 3.520370370370074 7.58 SONG
2458452.53685 1.7328571428585349 3.7 FEROS
2458452.54094 -3.2671428571404704 3.4 FEROS
2458452.54568 -3.0671428571409365 3.2 FEROS
2458452.54909 -6.167142857140817 3.2 FEROS
2458452.55315 -8.167142857139709 3.2 FEROS
2458453.3215129245 11.890370370369055 7.94 SONG
2458454.3322542384 13.130370370367018 7.24 SONG
2458455.3020444117 10.530370370368473 5.94 SONG
2458456.360506323 -5.2096296296294895 8.5 SONG
2458460.309713603 -9.869629629632982 6.41 SONG
2458461.312785822 -4.929629629630654 5.99 SONG
2458462.3099272624 -9.569629629630072 7.44 SONG
2458462.74539 7.875 0.79 HIRES
2458462.768223 2.3449999999999998 0.77 HIRES
2458462.785178 -3.4850000000000003 0.81 HIRES
2458463.313285587 -6.809629629631672 8.05 SONG
2458464.3104741173 9.070370370369346 8.88 SONG
2458464.59557 22.13285714286073 2.0 HARPS
2458464.61901 21.832857142861428 2.0 HARPS
2458464.62903 18.132857142859393 2.0 HARPS
2458465.54973 16.632857142859336 2.0 HARPS
2458465.56048 18.53285714285846 2.0 HARPS
2458465.57081 16.23285714286027 2.0 HARPS
2458465.58207 17.93285714285986 2.0 HARPS
2458466.53915 21.532857142858575 2.0 HARPS
2458466.54972 22.632857142859564 2.0 HARPS
2458466.56039 18.23285714285916 2.0 HARPS
2458466.57107 23.432857142861252 2.0 HARPS
2458467.3246637275 7.760370370368037 8.34 SONG
2458467.56064 2.432857142860456 3.0 FEROS
2458468.350808251 11.11037037037022 8.12 SONG
2458468.57514 4.432857142859348 3.0 FEROS
2458469.30331737 2.590370370369783 6.63 SONG
2458470.403294933 -0.8896296296297805 7.51 SONG
2458471.303354942 -4.429629629630654 7.99 SONG
2458476.69318 -1.235 0.81 HIRES
2458476.738858 -7.875 0.76 HIRES
2458476.772027 -2.295 0.75 HIRES
2458481.54626 18.732857142861548 2.0 HARPS
2458481.5571 19.33285714286015 2.0 HARPS
2458481.56805 18.23285714285916 2.0 HARPS
2458482.52578 20.33285714286137 2.0 HARPS
2458482.55101 20.73285714286044 2.0 HARPS
2458482.56229 19.432857142859916 2.0 HARPS
2458483.54171 16.1328571428605 2.0 HARPS
2458483.55324 19.232857142860382 2.0 HARPS
2458483.56469 16.23285714286027 2.0 HARPS

